Accessible fragments of generalized probabilistic theories, cone equivalence, and applications to witnessing nonclassicality

The formalism of generalized probabilistic theories (GPTs) was originally developed as a way to characterize the landscape of conceivable physical theories. Thus, the GPT describing a given physical theory necessarily includes all physically possible processes. We here consider the question of how to provide a GPT-like characterization of a particular experimental setup within a given physical theory. We show that the resulting characterization is not generally a GPT in and of itself-rather, it is described by a more general mathematical object that we introduce and term an accessible GPT fragment. We then introduce an equivalence relation, termed cone equivalence, between accessible GPT fragments (and, as a special case, between standard GPTs). We give a number of examples of experimental scenarios that are best described using accessible GPT fragments, and where moreover cone-equivalence arises naturally. We then prove that an accessible GPT fragment admits of a classical explanation if and only if every other fragment that is cone-equivalent to it also admits of a classical explanation. Finally, we leverage this result to prove several fundamental results regarding the experimental requirements for witnessing the failure of generalized noncontextuality. In particular, we prove that neither incompatibility among measurements nor the assumption of freedom of choice is necessary for witnessing failures of generalized noncontextuality, and, moreover, that such failures can be witnessed even using arbitrarily inefficient detectors.

==> mab2bib/latex.py <==
#!/bin/env python
"""latex.py

Character translation utilities for LaTeX-formatted text.

Usage:
 - unicode(string,'latex')
 - ustring.decode('latex')
are both available just by letting "import latex" find this file.
 - unicode(string,'latex+latin1')
 - ustring.decode('latex+latin1')
where latin1 can be replaced by any other known encoding, also
become available by calling latex.register().

We also make public a dictionary latex_equivalents,
mapping ord(unicode char) to LaTeX code.

D. Eppstein, October 2003.
source: http://aspn.activestate.com/ASPN/Cookbook/Python/Recipe/252124
License: Python license (http://python.org/doc/Copyright.html)
modified for mab2bib 2005/2006 by Henning Hraban Ramm
"""

#from __future__ import generators
import codecs
import re
from sets import Set

def register():
    """Enable encodings of the form 'latex+x' where x describes another encoding.
    Unicode characters are translated to or from x when possible, otherwise
    expanded to latex.
    """
    codecs.register(_registry)

def getregentry():
    """Encodings module API."""
    return _registry('latex')

def _registry(encoding):
    if encoding == 'latex':
        encoding = None
    elif encoding.startswith('latex+'):
        encoding = encoding[6:]
    else:
        return None

    class Codec(codecs.Codec):
        def encode(self,input,errors='strict'):
            """Convert unicode string to latex."""
            output = []
            for c in input:
                if encoding:
                    try:
                        output.append(c.encode(encoding))
                        continue
                    except:
                        pass
                if ord(c) in latex_equivalents:
                    output.append(latex_equivalents[ord(c)])
                else:
                    output += ['{\\char', str(ord(c)), '}']
            return ''.join(output), len(input)

        def decode(self,input,errors='strict'):
            """Convert latex source string to unicode."""
            if encoding:
                input = unicode(input,encoding,errors)

            # Note: we may get buffer objects here.
            # It is not permussable to call join on buffer objects
            # but we can make them joinable by calling unicode.
            # This should always be safe since we are supposed
            # to be producing unicode output anyway.
            x = map(unicode,_unlatex(input))
            return u''.join(x), len(input)

    class StreamWriter(Codec,codecs.StreamWriter):
        pass

    class StreamReader(Codec,codecs.StreamReader):
        pass

    return (Codec().encode,Codec().decode,StreamReader,StreamWriter)

def _tokenize(tex):
    """Convert latex source into sequence of single-token substrings."""
    start = 0
    try:
        # skip quickly across boring stuff
        pos = _stoppers.finditer(tex).next().span()[0]
    except StopIteration:
        yield tex
        return

    while 1:
        if pos > start:
            yield tex[start:pos]
            if tex[start] == '\\' and not (tex[pos-1].isdigit() and tex[start+1].isalpha()):
                while pos < len(tex) and tex[pos].isspace(): # skip blanks after csname
                    pos += 1

        while pos < len(tex) and tex[pos] in _ignore:
            pos += 1    # flush control characters
        if pos >= len(tex):
            return
        start = pos
        if tex[pos:pos+2] in {'$$':None, '/~':None}:    # protect ~ in urls
            pos += 2
        elif tex[pos].isdigit():
            while pos < len(tex) and tex[pos].isdigit():
                pos += 1
        elif tex[pos] == '-':
            while pos < len(tex) and tex[pos] == '-':
                pos += 1
        elif tex[pos] != '\\' or pos == len(tex) - 1:
            pos += 1
        elif not tex[pos+1].isalpha():
            pos += 2
        else:
            pos += 1
            while pos < len(tex) and tex[pos].isalpha():
                pos += 1
            if tex[start:pos] == '\\char' or tex[start:pos] == '\\accent':
                while pos < len(tex) and tex[pos].isdigit():
                    pos += 1

class _unlatex:
    """Convert tokenized tex into sequence of unicode strings.  Helper for decode()."""

    def __iter__(self):
        """Turn self into an iterator.  It already is one, nothing to do."""
        return self

    def __init__(self,tex):
        """Create a new token converter from a string."""
        self.tex = tuple(_tokenize(tex))  # turn tokens into indexable list
        self.pos = 0                    # index of first unprocessed token
        self.lastoutput = 'x'           # lastoutput must always be nonempty string

    def __getitem__(self,n):
        """Return token at offset n from current pos."""
        p = self.pos + n
        t = self.tex
        return p < len(t) and t[p] or None

    def next(self):
        """Find and return another piece of converted output."""
        if self.pos >= len(self.tex):
            raise StopIteration
        nextoutput = self.chunk()
        if self.lastoutput[0] == '\\' and self.lastoutput[-1].isalpha() and nextoutput[0].isalpha():
            nextoutput = ' ' + nextoutput   # add extra space to terminate csname
        self.lastoutput = nextoutput
        return nextoutput

    def chunk(self):
        """Grab another set of input tokens and convert them to an output string."""
        for delta,c in self.candidates(0):
            if c in _l2u:
                self.pos += delta
                return unichr(_l2u[c])
            elif len(c) == 2 and c[1] == 'i' and (c[0],'\\i') in _l2u:
                self.pos += delta       # correct failure to undot i
                return unichr(_l2u[(c[0],'\\i')])
            elif len(c) == 1 and c[0].startswith('\\char') and c[0][5:].isdigit():
                self.pos += delta
                return unichr(int(c[0][5:]))

        # nothing matches, just pass through token as-is
        self.pos += 1
        return self[-1]

    def candidates(self,offset):
        """Generate pairs delta,c where c is a token or tuple of tokens from tex
        (after deleting extraneous brackets starting at pos) and delta
        is the length of the tokens prior to bracket deletion.
        """
        t = self[offset]
        if t in _blacklist:
            return
        elif t == '':
            for delta,c in self.candidates(offset+1):
                if self[offset+delta+1] == '}':
                    yield delta+2,c
        elif t == '\\mbox':
            for delta,c in self.candidates(offset+1):
                yield delta+1,c
        elif t == '$' and self[offset+2] == '$':
            yield 3, (t,self[offset+1],t)
        else:
            q = self[offset+1]
            if q == '' and self[offset+3] == '}':
                yield 4, (t,self[offset+2])
            elif q:
                yield 2, (t,q)
            yield 1, t

latex_equivalents = {
    0x0009: ' ',
    0x000a: '\n',
    0x0023: '\#',
    0x0026: '\&',
    0x00a0: '~',
    0x00a1: '!`',
    0x00a2: '\\not{c}',
    0x00a3: '\\pounds',
    0x00a7: '\\S',
    0x00a8: '\\"{}',
    0x00a9: '\\copyright',
    0x00af: '\\={}',
    0x00ac: '\\neg',
    0x00ad: '\\-',
    0x00b0: '\\mbox{$^\\circ$}',
    0x00b1: '\\mbox{$\\pm$}',
    0x00b2: '\\mbox{$^2$}',
    0x00b3: '\\mbox{$^3$}',
    0x00b4: "\\'{",
    0x00b5: '\\mbox{$\\mu$}',
    0x00b6: '\\P',
    0x00b7: '\\mbox{$\\cdot$}',
    0x00b8: '\\c{}',
    0x00b9: '\\mbox{$^1$}',
    0x00bf: '?`',
    0x00c0: '\\`A',
    0x00c1: "\\'A",
    0x00c2: '\\^A',
    0x00c3: '\\~A',
    0x00c4: '\\"A',
    0x00c5: '\\AA',
    0x00c6: '\\AE',
    0x00c7: '\\c{C}',
    0x00c8: '\\`E',
    0x00c9: "\\'E",
    0x00ca: '\\^E',
    0x00cb: '\\"E',
    0x00cc: '\\`I',
    0x00cd: "\\'I",
    0x00ce: '\\^I',
    0x00cf: '\\"I',
    0x00d1: '\\~N',
    0x00d2: '\\`O',
    0x00d3: "\\'O",
    0x00d4: '\\^O',
    0x00d5: '\\~O',
    0x00d6: '\\"O',
    0x00d7: '\\mbox{$\\times$}',
    0x00d8: '\\O',
    0x00d9: '\\`U',
    0x00da: "\\'U",
    0x00db: '\\^U',
    0x00dc: '\\"U',
    0x00dd: "\\'Y",
    0x00df: '\\ss',
    0x00e0: '\\`a',
    0x00e1: "\\'a",
    0x00e2: '\\^a',
    0x00e3: '\\~a',
    0x00e4: '\\"a',
    0x00e5: '\\aa',
    0x00e6: '\\ae',
    0x00e7: '\\c{c}',
    0x00e8: '\\`e',
    0x00e9: "\\'e",
    0x00ea: '\\^e',
    0x00eb: '\\"e',
    0x00ec: '\\`\\i',
    0x00ed: "\\'\\i",
    0x00ee: '\\^\\i',
    0x00ef: '\\"\\i',
    0x00f1: '\\~n',
    0x00f2: '\\`o',
    0x00f3: "\\'o",
    0x00f4: '\\^o',
    0x00f5: '\\~o',
    0x00f6: '\\"o',
    0x00f7: '\\mbox{$\\div$}',
    0x00f8: '\\o',
    0x00f9: '\\`u',
    0x00fa: "\\'u",
    0x00fb: '\\^u',
    0x00fc: '\\"u',
    0x00fd: "\\'y",
    0x00ff: '\\"y',

    0x0100: '\\=A',
    0x0101: '\\=a',
    0x0102: '\\u{A}',
    0x0103: '\\u{a}',
    0x0104: '\\c{A}',
    0x0105: '\\c{a}',
    0x0106: "\\'C",
    0x0107: "\\'c",
    0x0108: "\\^C",
    0x0109: "\\^c",
    0x010a: "\\.C",
    0x010b: "\\.c",
    0x010c: "\\v{C",
    0x010d: "\\v{c",
    0x010e: "\\v{D",
    0x010f: "\\v{d",
    0x0112: '\\=E',
    0x0113: '\\=e',
    0x0114: '\\u{E}',
    0x0115: '\\u{e}',
    0x0116: '\\.E',
    0x0117: '\\.e',
    0x0118: '\\c{E}',
    0x0119: '\\c{e}',
    0x011a: "\\v{E",
    0x011b: "\\v{e",
    0x011c: '\\^G',
    0x011d: '\\^g',
    0x011e: '\\u{G}',
    0x011f: '\\u{g}',
    0x0120: '\\.G',
    0x0121: '\\.g',
    0x0122: '\\c{G}',
    0x0123: '\\c{g}',
    0x0124: '\\^H',
    0x0125: '\\^h',
    0x0128: '\\~I',
    0x0129: '\\~\\i',
    0x012a: '\\=I',
    0x012b: '\\=\\i',
    0x012c: '\\u{I}',
    0x012d: '\\u\\i',
    0x012e: '\\c{I}',
    0x012f: '\\c{i}',
    0x0130: '\\.I',
    0x0131: '\\i',
    0x0132: 'IJ',
    0x0133: 'ij',
    0x0134: '\\^J',
    0x0135: '\\^\\j',
    0x0136: '\\c{K}',
    0x0137: '\\c{k}',
    0x0139: "\\'L",
    0x013a: "\\'l",
    0x013b: "\\c{L",
    0x013c: "\\c{l",
    0x013d: "\\v{L",
    0x013e: "\\v{l",
    0x0141: '\\L',
    0x0142: '\\l',
    0x0143: "\\'N",
    0x0144: "\\'n",
    0x0145: "\\c{N",
    0x0146: "\\c{n",
    0x0147: "\\v{N",
    0x0148: "\\v{n",
    0x014c: '\\=O',
    0x014d: '\\=o',
    0x014e: '\\u{O}',
    0x014f: '\\u{o}',
    0x0150: '\\H{O}',
    0x0151: '\\H{o}',
    0x0152: '\\OE',
    0x0153: '\\oe',
    0x0154: "\\'R",
    0x0155: "\\'r",
    0x0156: "\\c{R",
    0x0157: "\\c{r",
    0x0158: "\\v{R",
    0x0159: "\\v{r",
    0x015a: "\\'S",
    0x015b: "\\'s",
    0x015c: "\\^S",
    0x015d: "\\^s",
    0x015e: "\\c{S",
    0x015f: "\\c{s",
    0x0160: "\\v{S",
    0x0161: "\\v{s",
    0x0162: "\\c{T",
    0x0163: "\\c{t",
    0x0164: "\\v{T",
    0x0165: "\\v{t",
    0x0168: "\\~U",
    0x0169: "\\~u",
    0x016a: "\\=U",
    0x016b: "\\=u",
    0x016c: "\\u{U",
    0x016d: "\\u{u",
    0x016e: "\\r{U",
    0x016f: "\\r{u",
    0x0170: "\\H{U",
    0x0171: "\\H{u",
    0x0172: "\\c{U",
    0x0173: "\\c{u",
    0x0174: "\\^W",
    0x0175: "\\^w",
    0x0176: "\\^Y",
    0x0177: "\\^y",
    0x0178: '\\"Y',
    0x0179: "\\'Z",
    0x017a: "\\'Z",
    0x017b: "\\.Z",
    0x017c: "\\.Z",
    0x017d: "\\v{Z",
    0x017e: "\\v{z",

    0x01c4: "D\\v{Z",
    0x01c5: "D\\v{z",
    0x01c6: "d\\v{z",
    0x01c7: "LJ",
    0x01c8: "Lj",
    0x01c9: "lj",
    0x01ca: "NJ",
    0x01cb: "Nj",
    0x01cc: "nj",
    0x01cd: "\\v{A",
    0x01ce: "\\v{a",
    0x01cf: "\\v{I",
    0x01d0: "\\v\\i",
    0x01d1: "\\v{O",
    0x01d2: "\\v{o",
    0x01d3: "\\v{U",
    0x01d4: "\\v{u",
    0x01e6: "\\v{G",
    0x01e7: "\\v{g",
    0x01e8: "\\v{K",
    0x01e9: "\\v{k",
    0x01ea: "\\c{O",
    0x01eb: "\\c{o",
    0x01f0: "\\v\\j",
    0x01f1: "DZ",
    0x01f2: "Dz",
    0x01f3: "dz",
    0x01f4: "\\'G",
    0x01f5: "\\'g",
    0x01fc: "\\'\\AE",
    0x01fd: "\\'\\ae",
    0x01fe: "\\'\\O",
    0x01ff: "\\'\\o",

    0x02c6: '\\^{}',
    0x02dc: '\\~{}',
    0x02d8: '\\u{}',
    0x02d9: '\\.{}',
    0x02da: "\\r{",
    0x02dd: '\\H{}',
    0x02db: '\\c{}',
    0x02c7: '\\v{}',

    0x03c0: '\\mbox{$\\pi$}',
    # consider adding more Greek here

    0xfb01: 'fi',
    0xfb02: 'fl',

    0x2013: '--',
    0x2014: '---',
    0x2018: "`",
    0x2019: "'",
    0x201c: "``",
    0x201d: "''",
    0x2020: "\\dag",
    0x2021: "\\ddag",
    0x2122: "\\mbox{$^\\mbox{TM}$",
    0x2022: "\\mbox{$\\bullet$",
    0x2026: "\\ldots",
    0x2202: "\\mbox{$\\partial$",
    0x220f: "\\mbox{$\\prod$",
    0x2211: "\\mbox{$\\sum$",
    0x221a: "\\mbox{$\\surd$",
    0x221e: "\\mbox{$\\infty$",
    0x222b: "\\mbox{$\\int$",
    0x2248: "\\mbox{$\\approx$",
    0x2260: "\\mbox{$\\neq$",
    0x2264: "\\mbox{$\\leq$",
    0x2265: "\\mbox{$\\geq$",
}
for _i in range(0x0020):
    if _i not in latex_equivalents:
        latex_equivalents[_i] = ''
for _i in range(0x0020,0x007f):
    if _i not in latex_equivalents:
        latex_equivalents[_i] = chr(_i)

# Characters that should be ignored and not output in tokenization
_ignore = Set([chr(i) for i in range(32)+[127]]) - Set('\t\n\r')

# Regexp of chars not in blacklist, for quick start of tokenize
_stoppers = re.compile('[\x00-\x1f!$\\-?\\{~\\\\`\']')

_blacklist = Set(' \n\r')
_blacklist.add(None)    # shortcut candidate generation at end of data

# Construction of inverse translation table
_l2u = {
    '\ ':ord(' ')   # unexpanding space makes no sense in non-TeX contexts
}

for _tex in latex_equivalents:
    if _tex <= 0x0020 or (_tex <= 0x007f and len(latex_equivalents[_tex]) <= 1):
        continue    # boring entry
    _toks = tuple(_tokenize(latex_equivalents[_tex]))
    if _toks[0] == '' and _toks[-1] == '}':
        _toks = _toks[1:-1]
    if _toks[0].isalpha():
        continue    # don't turn ligatures into single chars
    if len(_toks) == 1 and (_toks[0] == "'" or _toks[0] == "`"):
        continue    # don't turn ascii quotes into curly quotes
    if _toks[0] == '\\mbox' and _toks[1] == '' and _toks[-1] == '}':
        _toks = _toks[2:-1]
    if len(_toks) == 4 and _toks[1] == '' and _toks[3] == '}':
        _toks = (_toks[0],_toks[2])
    if len(_toks) == 1:
        _toks = _toks[0]
    _l2u[_toks] = _tex

# Shortcut candidate generation for certain useless candidates:
# a character is in _blacklist if it can not be at the start
# of any translation in _l2u.  We use this to quickly skip through
# such characters before getting to more difficult-translate parts.
# _blacklist is defined several lines up from here because it must
# be defined in order to call _tokenize, however it is safe to
# delay filling it out until now.

for i in range(0x0020,0x007f):
    _blacklist.add(chr(i))
_blacklist.remove('{')
_blacklist.remove('$')
for candidate in _l2u:
    if isinstance(candidate,tuple):
        if not candidate or not candidate[0]:
            continue
        firstchar = candidate[0][0]
    else:
        firstchar = candidate[0]
    _blacklist.discard(firstchar)


==> mab2bib/mab2bib.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-
"""Konvertierung vom MAB-Format in das BibTeX-Format
"""
import os.path, sys, re, string, codecs, latex

AppInfo = """
MAB2Bib 0.2a : bibliographischer Konverter von MAB nach BibTeX

(r) 2005 by fiëé TeXnique, Henning Hraban Ramm, hraban@fiee.net
im Auftrag von Uwe Jochum, Uni Konstanz, uwe.jochum@uni-konstanz.de
LaTeX-Codec von D. Eppstein
Lizenz: Python-Lizenz (http://python.org/doc/Copyright.html)
"""

AppHelp = """Aufruf: [python] mab2bib.py <MAB-Datei> [<BibTeX-Datei>]
Ist keine Ausgabedatei angegeben, wird an die Eingabedatei '.bib' angehängt.

Die Datei latex.py muss im gleichen Verzeichnis liegen!
"""

class Datensatz(dict):
    """Datensatz einer bibliografischen Datenbank
    Als Felder (Schlüssel) werden die MAB-felder verwendet, weil sie genauer sind
    """

    # Zuordnung von MAB-Feldern auf BibTeX-Felder
    mab2bib = {
        'id' : None,
        '081': 'title',
        '089': 'series',
        '100': 'author',
        '100b': 'editor',
        '100c': 'editor',
        '100e': 'author',
        '100f':  'author',
        '104': 'author',
        '104a': 'author',
        '104b': 'editor',
        '104c': 'editor',
        '104e': 'author',
        '104f': 'author',
        '108': 'author',
        '108a': 'author',
        '108b': 'editor',
        '108c': 'editor',
        '108e': 'author',
        '108f': 'author',
        '112': 'author',
        '112a': 'author',
        '112b': 'editor',
        '112c': 'editor',
        '112e': 'author',
        '112f': 'author',
        '200': 'institution',
        '200b': 'title',
        '204': 'institution',
        '304': 'title',
        '310': 'title',
        '331': 'title',
        '333': 'author',
        '334': 'annote',
        '335': 'title',
        '359': 'note',
        '376': 'journal',
        '400': 'edition',
        '403': 'edition',
        '410': 'address',
        '412': 'publisher',
        '415': 'address',
        '417': 'publisher',
        '425': 'year',
        '433': 'pages',
        '434': 'annote',
        '451': 'series',
        '454': 'series',
        '455': 'volume',
        '456': 'volume',
        '501': 'annote',
        '519': 'type',
        '531': 'copyright',
        '533': 'annote',
        '540': 'ISBN',
        '540a': 'ISBN',
        '540b': 'ISBN',
        '542': 'ISSN',
        '544': 'LCCN',
        '590': 'howpublished',
        '596': 'howpublished',
        '25': None
    }

    # Trennzeichen zwischen gleichartigen Einträgen in BiBTeX
    glue = {
        'default': '; ',
        'author':' and ',
        'editor':' and ',
        'title':'. ',
        'series': '/',
    }

    # Übersetzung von MAB-Zeichen in TeX-Zeichen
    # Achtung, reguläre Ausdrücke!
    # das meiste wird von latex.py erledigt!
    tex_trans = {
        '\xAC' : ' ', # Negationszeichen zur Bezeichnung eines Nicht-Sortierwortes(?) entfernen
        '&lt;' : '', # werden die spitzen Klammern gebraucht?
        '&gt;' : '',
        '\.{2,}' : '\\dots',
        ' - ' : ' -- ',
        '\s+' : ' '
    }

    def __init__(self, *args, **kwargs):
        dict.__init__(self, *args, **kwargs)

    def __setitem__(self, key, value):
        if key in self.mab2bib.keys():
            dict.__setitem__(self, key, value)
        else:
            print "Unbekannter Schlüssel '%s' (Wert: '%s')" % (key, value)

    def update(self, updatedict):
        "überschrieben, damit das eigene __setitem__ verwendet wird"
        for key in updatedict.keys():
            self[key] = updatedict[key]

    def translate(self, s, table, deletechars=None):
        "ersetzt Sonderzeichen usw.; ähnlich string.translate"
        for k in self.tex_trans.keys():
            s = re.sub(k, self.tex_trans[k], s)
        s = unicode(string.strip(s), 'latin-1').encode('latex') # evtl. mac-roman
        return s

    def BibTeXdict(self):
        btd = {}
        felder = self.keys()
        felder.sort()
        for key in felder:
            bkey = self.mab2bib[key]
            if not bkey: continue
            val = self.translate(self[key], self.tex_trans)
            if self.glue.has_key(bkey):
                glue = self.glue[bkey]
            else:
                glue = self.glue['default']
            if btd.has_key(bkey):
                btd[bkey] = string.join((btd[bkey], val), glue)
            else:
                btd[bkey] = val
        return btd

    def toBibTeX(self):
        erg = []
        btd = self.BibTeXdict()
        for key in btd.keys():
            erg.append("%s\t= {%s}" % (key, btd[key]))
        return "@book { %s,\n%s\n}\n\n" % (self['id'], string.join(erg, ",\n"))



class MABfile(file):
    """?"""

    reMABzeile = re.compile('^(?P<key>\d+\w?)\s+(?P<val>.+)$', re.IGNORECASE)
    reLeerzeile = re.compile('^\s*$')

    def process(self):
        """Lese MAB-Datei und erzeuge Liste von Datensätzen als self.daten"""
        self.daten = []
        dsno = -1
        inds = False
        for zeile in self.readlines():
            if self.reLeerzeile.match(zeile):
                if inds: inds = False
                continue
            zeile = string.strip(zeile)
            m = self.reMABzeile.match(zeile)
            if not m:
                print "Ungültige MAB-Zeile: %s" % zeile
                continue
            key = string.lower(m.group('key'))
            val = string.strip(m.group('val'))
            if not inds:
                # neuer Datensatz
                inds = True
                dsno += 1
                self.daten.append(Datensatz())
                id = string.replace(string.lower(string.split(val, None, 2)[0]), ',', '')
                self.daten[dsno]['id'] = id + str(dsno)
            self.daten[dsno][key] = val

    def writeBibTeXfile(self, dateiname):
        if not hasattr(self, 'daten'): self.process()
        btf = open(dateiname, 'w')
        for ds in self.daten:
            btf.write(ds.toBibTeX())
        btf.close()


def help():
    print AppInfo
    print AppHelp
    sys.exit(0)

if __name__=='__main__':
    if len(sys.argv) < 2: help()
    mabname = sys.argv[1]
    if not os.path.isfile(mabname):
        print "MAB-Datei '%s' nicht gefunden!" % mabfile
        sys.exit(1)
    bibname = mabname+'.bib'
    if len(sys.argv) > 2:
        bibname = sys.argv[2]

    mabfile = MABfile(mabname, 'r')
    mabfile.writeBibTeXfile(bibname)
    mabfile.close()


==> mab2bib/utf8_to_latex.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

"""
Universelle Textcodierung
2009-06-15 by Henning Hraban Ramm, fiﾑe virtuﾑlle

quellcodierung_to_zielcodierung.py [Optionen] Quelldatei [Zieldatei]

Es kﾚnnen auch ganze Verzeichnisse bearbeitet werden.

Die gewﾟnschte Codierung wird aus dem Dateinamen ermittelt.
Mﾚgliche Werte sind z.B.
latin1 (iso-8859-1), utf8, macroman, latex (sofern latex.py vorhanden ist)

Optionen:
--filter=Dateiendung
--overwrite          (sonst wird die Originaldatei gesichert)
--hidden             (sonst werden versteckte Dateien ignoriert)
"""

import os, os.path, sys, codecs, getopt, shutil
try:
    import latex
except:
    pass

modes = ('filter', 'overwrite', 'hidden')
mode = {}

def help(message=""):
    print message
    print __doc__
    sys.exit(1)

def backup(datei):
    original = datei
    pfad, datei = os.path.split(datei)
    datei, ext = os.path.splitext(datei)
    count = 0
    while os.path.exists(os.path.join(pfad, u"%s.%d%s" % (datei, count, ext))):
        count += 1
    neudatei = os.path.join(pfad, u"%s.%d%s" % (datei, count, ext))
    print u"Sichere %s als %s" % (original, neudatei)
    shutil.copy(original, neudatei)
    return neudatei

def is_hidden(datei):
    return (datei.startswith('.') or os.sep+'.' in datei)

def convert(source, target, so_enc, ta_enc):
    from_exists = os.path.exists(source)
    to_exists = os.path.exists(target)
    from_isdir = os.path.isdir(source)
    to_isdir = os.path.isdir(target)
    from_path, from_name = os.path.split(source)
    to_path, to_name = os.path.split(target)
    #from_name = os.path.basename(source)
    #to_name = os.path.basename(target)

    if not from_exists:
        help(u"Quelle '%s' nicht gefunden!" % from_name)

    if from_isdir:
        if is_hidden(source) and not mode['hidden']:
            print u"Ignoriere verstecktes Verzeichnis %s" % source
            return
        if not to_isdir:
            help(u"Wenn die Quelle ein Verzeichnis ist, muss auch das Ziel ein Verzeichnis sein!")
        print u"Verarbeite Verzeichnis %s" % source
        dateien = os.listdir(source)
        #if not mode['hidden']:
        #    dateien = [d for d in dateien if not is_hidden(d)]
        if mode['filter']:
            dateien = [d for d in dateien if d.endswith(mode['filter'])]
        for datei in dateien:
            s = os.path.join(source, datei)
            t = os.path.join(target, datei)
            convert(s, t, so_enc, ta_enc)
    else:
        if is_hidden(from_name) and not mode['hidden']:
            print u"Ignoriere versteckte Datei %s" % source
            return
        if to_isdir:
            target = os.path.join(target, from_name)
        if not mode['overwrite']:
            if source==target:
                source=backup(source)
            elif os.path.exists(target):
                backup(target)
        print u"Konvertiere %s (%s)\n\tnach %s (%s)" % (source, so_enc, target, ta_enc)
        so_file = file(source, "rU")
        lines = so_file.readlines()
        so_file.close()
        ta_file = file(target, "w")
        for l in lines:
            ta_file.write(unicode(l, so_enc).encode(ta_enc))
        ta_file.close()
        

opts, args = getopt.getopt(sys.argv[1:], "ohf:", ["overwrite","hidden","filter="])

if len(args)<1:
    help("Zu wenige Parameter angegeben!")

for m in modes:
    mode[m] = False
    for (o, a) in opts:
        if o=='-'+m[0] or o=='--'+m:
            if a:
                print u"Modus %s = %s" % (m, a)
            else:
                a = True
                print u"Modus %s aktiv" % m
            mode[m] = a

#print "modes:", mode
#print "opts :", opts
#print "args :", args

# gewﾟnschte Codierung aus dem Dateinamen ablesen
scriptname = os.path.splitext(os.path.basename(sys.argv[0]))[0]
from_enc, to_enc = scriptname.split("_to_")

from_name = to_name = args[0]
if len(args)>1: to_name = args[1]

convert(from_name, to_name, from_enc, to_enc)
    
